Eigenvector continuation for emulating and extrapolating two-body resonances

The study of open quantum systems (OQSs), i.e., systems interacting with an environment, impacts our understanding of exotic nuclei in low-energy nuclear physics, hadrons, cold-atom systems, or even noisy intermediate-scale quantum computers. Such systems often exhibit resonance states characterized by energy positions and dispersions (or decay widths), the properties of which can be difficult to predict theoretically due to their coupling to the continuum of scattering states. Dealing with this phenomenon poses challenges both conceptually and numerically. For that reason, we investigate how the reduced basis method known as eigenvector continuation (EC), which has emerged as a powerful tool to emulate bound and scattering states in closed quantum systems, can be used to study resonance properties. In particular, we present a generalization of EC that we call conjugate-augmented eigenvector continuation, which is based on the complex-scaling method and designed to predict Gamow-Siegert states, and thus resonant properties of OQSs, using only bound-state wave functions as input.

==> anc/calculations.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This Jupyter notebook is made available as part of our work\n",
    "\n",
    "N. Yapa, K. Fossez, S. Koenig, _Eigenvector continuation for emulating and\n",
    "extrapolating two-body resonances_.\n",
    "\n",
    "While it has been thoroughly tested, no guarantee is given that the notebook and\n",
    "the supporting pacakge \"twobodyEC.py\" are fee of errors or that they will be fit\n",
    "for a particular desired purpose.\n",
    "\n",
    "Permission is granted to use the notebook and package as basis for further\n",
    "scientific work under the conditions that:\n",
    "\n",
    "1. An attribution to the original code is made in the published result,\n",
    "   preferably by citing our work as mentioned above.\n",
    "    \n",
    "2. The derived or extended program code is made available together with\n",
    "   the new published work, under the same or compatible conditions as stated\n",
    "   here."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from twobodyEC import *\n",
    "import random\n",
    "\n",
    "phi = pi/6\n",
    "cutoff = 8.0\n",
    "N = 256\n",
    "gauss_mesh = True\n",
    "datasets = 128\n",
    "seed = 12345\n",
    "\n",
    "random.seed(seed)\n",
    "np.random.seed(seed)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## S-wave system"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "l = 0\n",
    "\n",
    "def V0(c, q, qp):\n",
    "    return c*(-5*gaussian_s(1/3, q, qp)+2*gaussian_s(1/10, q, qp))"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Resonance-to-resonance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Figure 5\n",
    "\n",
    "EC = two_body_EC_ensemble(datasets, N, cutoff, phi, V0, l, gauss_mesh)\n",
    "EC.train((0.78, 0.45), 5, line_plot_points=20)\n",
    "EC.finish_training()\n",
    "EC.extrapolate(np.linspace(0.38, 0.22, 5))\n",
    "EC.plot((0, 0.25), (-0.225, 0), fig_size=(5, 5))"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Bound-state-to-resonance"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "training_region = (1.3, 0.9)\n",
    "training_points = 5\n",
    "xlim = (-0.6, 0.35)\n",
    "ylim = (-0.35, 0.1)\n",
    "fig_size = (7.5, 7.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Figure 6\n",
    "\n",
    "EC = two_body_EC_ensemble(datasets, N, cutoff, phi, V0, l, gauss_mesh)\n",
    "EC.train(training_region, training_points)\n",
    "EC.finish_training(augment=None)\n",
    "EC.extrapolate(np.linspace(0.77, 0.22, 6))\n",
    "EC.plot(xlim, ylim, fig_size=fig_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Figure 7\n",
    "\n",
    "EC = two_body_EC_ensemble(datasets, N, cutoff, phi, V0, l, gauss_mesh)\n",
    "EC.train(training_region, training_points)\n",
    "EC.finish_training(augment='conj')\n",
    "EC.extrapolate(np.linspace(0.77, 0.22, 6))\n",
    "EC.plot(xlim, ylim, fig_size=fig_size)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Figure 9\n",
    "\n",
    "EC = two_body_EC_ensemble(datasets, N, cutoff, phi, V0, l, gauss_mesh)\n",
    "EC.train(training_region, training_points)\n",
    "EC.finish_training(augment='RH')\n",
    "EC.extrapolate(np.linspace(0.77, 0.22, 6))\n",
    "EC.plot(xlim, ylim, fig_size=fig_size)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Convergece with increasing number of RH functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Figure 10\n",
    "\n",
    "for no_points in range(1, training_points):\n",
    "    EC = two_body_EC_ensemble(datasets, N, cutoff, phi, V0, l, gauss_mesh)\n",
    "    EC.train(training_region, training_points)\n",
    "\n",
    "    # add RH vectors for a random sample of points\n",
    "    for model in EC.models:\n",
    "        for E in random.sample(model.training_E, k=no_points):\n",
    "            k = sqrt(E)*exp(-2j*model.rotation_angle)\n",
    "            new_wf = RH_function(k, model.s.q, model.l)\n",
    "            model.training_vecs.append(new_wf)\n",
    "\n",
    "    EC.finish_training()\n",
    "    EC.extrapolate(np.linspace(0.77, 0.22, 6))\n",
    "    EC.plot(xlim, ylim, fig_size=fig_size)"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## P-wave system"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "l = 1\n",
    "\n",
    "def V1(c, q, qp):\n",
    "    return -c*gaussian_p(1/4, q, qp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Figure 8\n",
    "\n",
    "EC = two_body_EC_ensemble(datasets, N, cutoff, phi, V1, l, gauss_mesh)\n",
    "EC.train((4, 3.1), 5)\n",
    "EC.finish_training(augment='conj')\n",
    "EC.extrapolate(np.linspace(1.8, 2.9, 5))\n",
    "EC.plot((-0.3, 0.16), (-0.2, 0.05), fig_size=(6, 4))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "vscode": {
   "interpreter": {
    "hash": "715e2d4028d7a2bf8b39c4f827043f192159de572d28cf1125396688cef9b8d9"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/twobodyEC.py <==
################################################################################
#
# The Python code below is made available as part of our work
#
# N. Yapa, K. Fossez, S. Koenig, "Eigenvector continuation for emulating and
# extrapolating two-body resonances."
#
# While it has been thoroughly tested, no guarantee is given that the code is
# free of errors or that it will be fit for a desired purpose.
#
# Permission is granted to use the code as basis for further scientific work
# under the conditions that:
#
# 1. An attribution to the original code is made in the published result,
#    preferably by citing our work as mentioned above.
#
# 2. The derived or extended program code is made available together with
#    the new published work, under the same or compatible conditions as stated
#    here.
#
################################################################################

import numpy as np
from numpy import pi, exp, sinh, sqrt
from scipy.linalg import eig, eigvals
import matplotlib.pyplot as plt

def gaussian_s(alpha, q, qp):
    "Hankel transform of exp(-alpha*r^2) potential in S-wave (l=0)"
    return 1/sqrt(alpha*pi) * exp(-(q*q+qp*qp)/(4*alpha)) * sinh(q*qp/(2*alpha))

def gaussian_p(alpha, q, qp):
    "Hankel transform of exp(-alpha*r^2) potential in P-wave (l=1)"
    return sqrt(alpha/(4*pi)) * ((1/alpha + 2/(q*qp))*exp(-(q+qp)**2/(4*alpha)) + (1/alpha - 2/(q*qp))*exp(-(q-qp)**2/(4*alpha)))

def RH_function(k, q, l):
    "Hankel transform of h+_l(kr) expressed on a j_l(qr) basis"
    return sqrt(2/pi) * k*(q/k)**l / (q*q-k*k)

class two_body_system:
    "A class that represents a two-body system in momentum space"
    mu = 1/2

    def __init__(self, mesh_points, cutoff, rotation_angle, potential=None, gauss_mesh=True):
        (self.q, self.w) = two_body_system.get_line_mesh(
            mesh_points, cutoff, rotation_angle, gauss_mesh)
        self.phi = rotation_angle
        self.q2 = self.q**2
        self.int_weights = self.w
        self.H0 = (self.q2)/(2*self.mu)
        if not potential is None:
            self.calculate_potential(potential)

    def calculate_potential(self, potential):
        "Reinitialize the system for a new potential"
        self.V = potential(self.q[:, np.newaxis], self.q[np.newaxis, :])
        self.V = self.V*self.int_weights[np.newaxis, :] # including integration weights for operating from left
        self.H = np.diag(self.H0)+self.V

    def get_line_mesh(mesh_points, cutoff, rotation_angle, gauss_mesh=True):
        if gauss_mesh:
            points, weights = np.polynomial.legendre.leggauss(mesh_points)
            q = (points+1)*cutoff/2
            w = weights*cutoff/2
        else:
            q = np.flip(np.linspace(cutoff, 0.0, mesh_points, endpoint=False))
            w = np.array([cutoff/mesh_points]*mesh_points)
        if rotation_angle != 0:
            phase = exp(-rotation_angle*1j)
            q = q*phase
            w = w*phase
        return (q, w)

    def eig(self, return_evecs=True):
        "Return all eigenvalues and (optionally) eigenvectors of the system"
        if return_evecs:
            return eig(self.H)
        else:
            return eigvals(self.H), None

    def eig_pole(self, return_evec=True):
        "Identify and return the eigenvalue and (optionally) eigenvector of the closest pole to the origin (bound or resonance)"
        evals, evecs = self.eig(return_evec)

        # algorithm to identify the closest pole to the origin
        contour = np.abs(np.angle(evals) - (-2*self.phi)) < 0.05 # this threshold is arbitrary
        evals[contour] = float('inf')
        closest_pole = np.argmin(np.abs(evals))
        i = closest_pole

        evals = evals[i]
        if return_evec:
            evecs = evecs[:, i]
        return evals, evecs

class two_body_EC:
    "A class that represents an EC model for emulating a two-body system"

    def __init__(self, mesh_points, cutoff, rotation_angle, varying_potential, l=0, gauss_mesh=True):
        self.N = mesh_points
        self.rotation_angle = rotation_angle
        self.s = two_body_system(self.N, cutoff, self.rotation_angle, gauss_mesh=gauss_mesh)
        self.varying_potential = varying_potential
        self.l = l

        self.training_E = []
        self.training_vecs = []
        self.clear_extrapolation()

    def clear_extrapolation(self):
        self.exact_E = []
        self.extrapolated_E = []

    def calculate_exact(self, c, return_evec=True):
        def pot(q, qp): return self.varying_potential(c, q, qp)
        self.s.calculate_potential(pot)
        return self.s.eig_pole(return_evec)

    def train(self, c_vals, verbose=False):
        "Train the model for a given set of c values"
        for c in c_vals:
            eval, evec = self.calculate_exact(c, return_evec=True)
            self.training_E.append(eval)
            self.training_vecs.append(evec)
            if verbose:
                print('c = {} : E = {}'.format(c, eval))

    def finish_training(self, augment=None):
        "Needs to be called after training and before extrapolating"
        if augment == 'conj':
            BA_vecs = [np.conj(vec) for vec in self.training_vecs]
            self.training_vecs.extend(BA_vecs)
        elif augment == 'RH':
            for E in self.training_E:
                k = sqrt(E)*exp(-2j*self.rotation_angle)
                new_wf = RH_function(k, self.s.q, self.l)
                self.training_vecs.append(new_wf)

        self.EC_basis = np.transpose(np.vstack(self.training_vecs))
        self.EC_basis_T = np.transpose(self.EC_basis)*self.s.int_weights # including integration weights
        self.N_mat = self.EC_basis_T@self.EC_basis

    def extrapolate(self, c_vals, verbose=False):
        "Extrapolate the eigenvalues for a set of given c values"
        for c in c_vals:
            exact_eval, extrapolated_eval = self.calculate_extrapolation(
                c, verbose=verbose)
            self.exact_E.append(exact_eval)
            self.extrapolated_E.append(extrapolated_eval)

    def calculate_extrapolation(self, c, verbose=False, precalculated_exact=None):
        if verbose:
            print('c = {}'.format(c))

        # exact
        if precalculated_exact is None:
            exact_eval, _ = self.calculate_exact(c, return_evec=False)
            if verbose:
                print('Exact E = {}'.format(exact_eval))
        else:
            exact_eval = precalculated_exact

        # extrapolated
        def pot(q, qp): return self.varying_potential(c, q, qp)
        self.s.calculate_potential(pot)
        H_proj = self.EC_basis_T@self.s.H@self.EC_basis
        evals, _ = eig(H_proj, b=self.N_mat)

        # pick the closet ones to the exact values
        i = np.nanargmin(np.abs(evals-exact_eval))
        extrapolated_eval = evals[i]

        if verbose:
            print('Extrapolated E = {}'.format(extrapolated_eval))

        return exact_eval, extrapolated_eval

    def plot(self, x_lim, y_lim, fig_size=(8.0, 8.0)):
        "Called finally to plot all training and extrapolated eigenvalues"
        plt.figure(figsize=fig_size)
        ax = plt.gca()
        ax.set_aspect('equal')
        ax.scatter(np.real(self.training_E), np.imag(self.training_E))
        ax.scatter(np.real(self.exact_E), np.imag(self.exact_E))
        ax.scatter(np.real(self.extrapolated_E), np.imag(self.extrapolated_E))
        ax.legend(('training points', 'exact', 'extrapolated'))
        ax.set_xlim(x_lim)
        ax.set_ylim(y_lim)
        ax.grid()


class two_body_EC_ensemble:
    "A class that represents an ensemble of EC models for emulating a two-body system and estimating uncertainties"

    def __init__(self, data_sets, mesh_points, cutoff, rotation_angle, varying_potential, l=0, gauss_mesh=True):
        self.N = mesh_points
        self.rotation_angle = rotation_angle
        self.data_sets = data_sets

        self.training_regions = []
        self.clear_extrapolation()

        self.models = [two_body_EC(
            mesh_points, cutoff, rotation_angle, varying_potential, l, gauss_mesh) for i in range(data_sets)]

    def clear_extrapolation(self):
        self.exact_E = []
        self.extrapolated_E = []
        self.extrapolated_E_err95_p = []
        self.extrapolated_E_err95_n = []
        self.extrapolated_E_err68_p = []
        self.extrapolated_E_err68_n = []

    def train(self, c_range, points, line_plot_points=2, verbose=False):
        "Train the ensemble for randomly chosen c values within the given range"

        # generate line data for indicating the training region in the final plot
        training_region = np.empty(line_plot_points, dtype=complex)
        for j, c in enumerate(np.linspace(c_range[0], c_range[1], line_plot_points)):
            eval, _ = self.models[0].calculate_exact(c, return_evec=False)
            training_region[j] = eval
        self.training_regions.append(training_region)

        for model in self.models:
            c_vals = np.random.uniform(c_range[0], c_range[1], points)
            model.train(c_vals, verbose)

    def finish_training(self, augment=None):
        "Needs to be called after training and before extrapolating"
        for model in self.models:
            model.finish_training(augment)

    def extrapolate(self, c_vals, verbose=False):
        "Extrapolate the eigenvalues for a set of given c values and estimate their uncertainties"
        for c in c_vals:
            if verbose:
                print('c = {}'.format(c))

            # exact
            exact_eval, _ = self.models[0].calculate_exact(
                c, return_evec=False)
            self.exact_E.append(exact_eval)
            if verbose:
                print('Exact E = {}'.format(exact_eval))

            # extrapolation
            sample = []
            for model in self.models:
                _, extrapolated_eval = model.calculate_extrapolation(
                    c, verbose, exact_eval)
                sample.append(extrapolated_eval)

            sample = np.stack(sample)
            mid = np.median(sample.real)+np.median(sample.imag)*1j
            if verbose:
                print('Extrapolated avg E = {}'.format(mid))
            err95_p = (np.percentile(sample.real, 50+95.4/2) +
                       np.percentile(sample.imag, 50+95.4/2)*1j)-mid
            err95_n = mid-(np.percentile(sample.real, 50-95.4/2) +
                           np.percentile(sample.imag, 50-95.4/2)*1j)
            err68_p = (np.percentile(sample.real, 50+68.2/2) +
                       np.percentile(sample.imag, 50+68.2/2)*1j)-mid
            err68_n = mid-(np.percentile(sample.real, 50-68.2/2) +
                           np.percentile(sample.imag, 50-68.2/2)*1j)
            self.extrapolated_E.append(mid)
            self.extrapolated_E_err95_p.append(err95_p)
            self.extrapolated_E_err95_n.append(err95_n)
            self.extrapolated_E_err68_p.append(err68_p)
            self.extrapolated_E_err68_n.append(err68_n)

    def plot(self, x_lim, y_lim, fig_size=(8.0, 8.0)):
        "Called finally to plot training regions, extrapolated eigenvalues and their uncertainties"
        plt.figure(figsize=fig_size)
        ax = plt.gca()
        ax.set_aspect('equal')
        for reg in self.training_regions:
            ax.plot(reg.real, reg.imag, linewidth=6,
                    alpha=0.6, label='training region')
        ax.scatter(np.real(self.exact_E), np.imag(self.exact_E), label='exact')
        ax.scatter(np.real(self.extrapolated_E), np.imag(self.extrapolated_E),
                   c='red', marker='x', label='extrapolated (median)')
        ax.errorbar(np.real(self.extrapolated_E), np.imag(self.extrapolated_E),
                    yerr=(np.imag(self.extrapolated_E_err68_n), np.imag(self.extrapolated_E_err68_p)),
                    xerr=(np.real(self.extrapolated_E_err68_n), np.real(self.extrapolated_E_err68_p)),
                    fmt='none', ecolor='red', elinewidth=2.0, alpha=1.0, label='extrapolated (68.2% interval)')
        ax.errorbar(np.real(self.extrapolated_E), np.imag(self.extrapolated_E),
                    yerr=(np.imag(self.extrapolated_E_err95_n), np.imag(self.extrapolated_E_err95_p)),
                    xerr=(np.real(self.extrapolated_E_err95_n), np.real(self.extrapolated_E_err95_p)),
                    fmt='none', ecolor='red', elinewidth=2.0, alpha=0.4, label='extrapolated (95.4% interval)')
        ax.legend()
        ax.set_xlim(x_lim)
        ax.set_ylim(y_lim)
        ax.grid()

